Higgsing Transitions from Topological Field Theory & Non-Invertible Symmetry in Chern-Simons Matter Theories

Non-invertible one-form symmetries are naturally realized in (2+1)d topological quantum field theories. In this work, we consider the potential realization of such symmetries in (2+1)d conformal field theories, investigating whether gapless systems can exhibit similar symmetry structures. To that end, we discuss transitions between topological field theories in (2+1)d which are driven by the Higgs mechanism in Chern-Simons matter theories. Such transitions can be modeled mesoscopically by filling spacetime with a lattice-shaped domain wall network separating the two topological phases. Along the domain walls are coset conformal field theories describing gapless chiral modes trapped by a locally vanishing scalar mass. In this presentation, the one-form symmetries of the transition point can be deduced by using anyon condensation to track lines through the domain wall network. Using this framework, we discuss a variety of concrete examples of non-invertible one-form symmetry in fixed-point theories. For instance, $SU(k)_{2}$ Chern-Simons theory coupled to a scalar in the symmetric tensor representation produces a transition from an $SU(k)_{2}$ phase to an $SO(k)_{4}$ phase and has non-invertible one-form symmetry $PSU(2)_{-k}$ at the fixed point. We also discuss theories with $Spin(2N)$ and $E_{7}$ gauge groups manifesting other patterns of non-invertible one-form symmetry. In many of our examples, the non-invertible one-form symmetry is not a modular invariant TQFT on its own and thus is an intrinsic part of the fixed-point dynamics.

==> julia/lattice_3d.jl <==
using GLMakie
using LinearAlgebra
using StaticArrays
using ArgParse
using Colors

function parse_commandline()
    s = ArgParseSettings(
        description = "Generate 3D lattice isosurface visualization",
        epilog = "Example: julia lattice_3d.jl output.png --spread 0.2"
    )
    
    @add_arg_table s begin
        "output"
            help = "Output filename (required, e.g., output.png)"
            required = true
        "--spread", "-s"
            help = "Spread parameter for Gaussian functions"
            arg_type = Float64
            default = 0.19
        "--isovalue", "-i"
            help = "Isovalue for the isosurface rendering"
            arg_type = Float64
            default = 0.30
        "--isorange", "-r"
            help = "Isorange for the isosurface rendering"
            arg_type = Float64
            default = 0.05
    end
    
    return parse_args(s)
end

# Gaussian function with respect to distance from a line
struct LineGaussian
    origin::Vector{Float64}
    direction::Vector{Float64}
    spread::Float64
end

function gaussian_distance(line::LineGaussian, point::Vector{Float64})
    # Calculate distance from point to line
    origin = line.origin
    direction = line.direction
    spread = line.spread

    vec_to_point = point - origin

    # Project vec_to_point onto the direction vector
    direction_dot_direction = dot(direction, direction)
    projection = (dot(vec_to_point, direction) / direction_dot_direction) * direction

    # Distance vector is the difference between vec_to_point and the projection
    distance_vector = vec_to_point - projection

    distance = norm(distance_vector)

    return exp(-(distance^2) / (2 * spread^2))
end

function lattice_gaussian_sum(x::Float64, y::Float64, z::Float64, spread::Float64)
    # Sum of Gaussian functions over lines forming a 3x3x3 lattice
    total = 0.0
    point = [x, y, z]

    # Define lattice points
    lattice_points = [
        [i, j, k] for i in -1:0, j in -1:0, k in -1:0
    ]

    # Define directions aligned with x, y, and z axes
    directions = [
        [1.0, 0.0, 0.0],
        [0.0, 1.0, 0.0],
        [0.0, 0.0, 1.0]
    ]

    # Iterate over lattice points and directions
    for direction in directions
        for origin in lattice_points
            # Create a LineGaussian struct
            line = LineGaussian(origin, direction, spread)
            # Add the Gaussian function value to the total
            total += gaussian_distance(line, point)
        end
    end

    return total/2 # each line is counted 3 times
end

function print_parameters(output_file, spread, isovalue, isorange)
    println("Parameters:")
    println("  spread    = $spread")
    println("  isovalue  = $isovalue")
    println("  isorange  = $isorange")
    println("  output    = $output_file")
    println("\nGenerating isosurface...")
end

function main()
    # Parse command-line arguments
    parsed_args = parse_commandline()
    
    # Get output filename (now required)
    output_file = parsed_args["output"]
    
    spread = parsed_args["spread"]
    isovalue = parsed_args["isovalue"]
    isorange = parsed_args["isorange"]
    
    # Print parameters before processing
    print_parameters(output_file, spread, isovalue, isorange)
    
    # Define grid region
    x = LinRange(-1.5, 0.5, 80)
    y = LinRange(-1.5, 0.5, 80)
    z = LinRange(-1.5, 0.5, 80)

    # Create scalar field using lattice_gaussian_sum
    f(x::Float64, y::Float64, z::Float64) = lattice_gaussian_sum(x, y, z, spread)

    field = [f(xv, yv, zv) for xv in x, yv in y, zv in z]
    
    println("Field computed. Rendering isosurface...")
     
    # Draw isosurface using volume rendering with isovalue algorithm
    fig = Figure(size=(800,800), fontsize=18)
    ax = Axis3(fig[1,1], titlevisible=false, protrusions=(0,0,0,0), aspect=:data, limits=(-2,2,-2,2,-2,2), azimuth=45, elevation=6.8)
    hidedecorations!(ax)
    hidespines!(ax)
     
    # Return to original ISO rendering
    vol_plot = volume!(ax, (-2,2), (-2,2), (-2,2), field, algorithm=:iso,
                       isorange=isorange, isovalue=isovalue,
                       colormap=[RGBA(0.812, 0.278, 1.0, 1.0)], transparency=true, alpha=1.0)

    println("Saving to $output_file...")
    save(output_file, fig)
    
    println("Done! File saved to: $output_file")
end

# Run the main function with exception handling
try
    main()
catch e
    if isa(e, ArgParseError)
        println(e.msg)
        exit(1)
    else
        rethrow()
    end
end

==> julia/lattice_3d_section.jl <==
using GLMakie
using LinearAlgebra
using StaticArrays
using ArgParse
using Colors  # Add this import for RGBA type

function parse_commandline()
    s = ArgParseSettings(
        description = "Generate 3D lattice isosurface visualization with a section plane",
        epilog = "Example: julia lattice_3d_section.jl output.png --spread 0.2 --plane-opacity 0.3"
    )
    
    @add_arg_table s begin
        "output"
            help = "Output filename (required, e.g., output.png)"
            required = true
        "--spread", "-s"
            help = "Spread parameter for Gaussian functions"
            arg_type = Float64
            default = 0.19
        "--isovalue", "-i"
            help = "Isovalue for the isosurface rendering"
            arg_type = Float64
            default = 0.30
        "--isorange", "-r"
            help = "Isorange for the isosurface rendering"
            arg_type = Float64
            default = 0.05
        "--plane-opacity", "-p"
            help = "Opacity of the section plane (0.0-1.0)"
            arg_type = Float64
            default = 0.4
        "--plane-z", "-z"
            help = "Z position of the section plane"
            arg_type = Float64
            default = -0.5
    end
    
    return parse_args(s)
end

# Gaussian function with respect to distance from a line
struct LineGaussian
    origin::Vector{Float64}
    direction::Vector{Float64}
    spread::Float64
end

function gaussian_distance(line::LineGaussian, point::Vector{Float64})
    # Calculate distance from point to line
    origin = line.origin
    direction = line.direction
    spread = line.spread

    vec_to_point = point - origin

    # Project vec_to_point onto the direction vector
    direction_dot_direction = dot(direction, direction)
    projection = (dot(vec_to_point, direction) / direction_dot_direction) * direction

    # Distance vector is the difference between vec_to_point and the projection
    distance_vector = vec_to_point - projection

    distance = norm(distance_vector)

    return exp(-(distance^2) / (2 * spread^2))
end

function lattice_gaussian_sum(x::Float64, y::Float64, z::Float64, spread::Float64)
    # Sum of Gaussian functions over lines forming a 3x3x3 lattice
    total = 0.0
    point = [x, y, z]

    # Define lattice points
    lattice_points = [
        [i, j, k] for i in -1:0, j in -1:0, k in -1:0
    ]

    # Define directions aligned with x, y, and z axes
    directions = [
        [1.0, 0.0, 0.0],
        [0.0, 1.0, 0.0],
        [0.0, 0.0, 1.0]
    ]

    # Iterate over lattice points and directions
    for direction in directions
        for origin in lattice_points
            # Create a LineGaussian struct
            line = LineGaussian(origin, direction, spread)
            # Add the Gaussian function value to the total
            total += gaussian_distance(line, point)
        end
    end

    return total/2 # each line is counted 3 times
end

function print_parameters(output_file, spread, isovalue, isorange, plane_opacity, plane_z)
    println("Parameters:")
    println("  spread        = $spread")
    println("  isovalue      = $isovalue")
    println("  isorange      = $isorange")
    println("  plane opacity = $plane_opacity")
    println("  plane z       = $plane_z")
    println("  output        = $output_file")
    println("\nGenerating isosurface with section plane...")
end

function main()
    # Parse command-line arguments
    parsed_args = parse_commandline()
    
    # Get output filename (now required)
    output_file = parsed_args["output"]
    
    spread = parsed_args["spread"]
    isovalue = parsed_args["isovalue"]
    isorange = parsed_args["isorange"]
    plane_opacity = parsed_args["plane-opacity"]
    plane_z = parsed_args["plane-z"]
    
    # Print parameters before processing
    print_parameters(output_file, spread, isovalue, isorange, plane_opacity, plane_z)
    
    # Define grid region
    x = LinRange(-1.5, 0.5, 80)
    y = LinRange(-1.5, 0.5, 80)
    z = LinRange(-1.5, 0.5, 80)

    # Create scalar field using lattice_gaussian_sum
    f(x::Float64, y::Float64, z::Float64) = lattice_gaussian_sum(x, y, z, spread)

    field = [f(xv, yv, zv) for xv in x, yv in y, zv in z]
    
    println("Field computed. Rendering visualization...")
     
    # Draw isosurface using volume rendering with isovalue algorithm
    fig = Figure(size=(800,800), fontsize=18)
    ax = Axis3(fig[1,1], titlevisible=false, protrusions=(0,0,0,0), aspect=:data, limits=(-2,2,-2,2,-2,2), azimuth=45, elevation=6.8)
    hidedecorations!(ax)
    hidespines!(ax)
    
    # First, create the semi-transparent plane at z = plane_z
    println("Creating section plane at z = $plane_z...")
    xgrid = [-2.0, 2.0]
    ygrid = [-2.0, 2.0]
    
    # Create the plane using surface plot (rendered first)
    plane_plot = surface!(ax, xgrid, ygrid, (x,y)->plane_z,
                        color=:gray,  # Use a named color
                        colormap=:grays,  # Use grayscale colormap
                        alpha=plane_opacity,  # Set transparency separately
                        shading=NoShading)
    
    # Then render the isosurface on top
    println("Rendering isosurface...")
    vol_plot = volume!(ax, (-2,2), (-2,2), (-2,2), field, algorithm=:iso,
                       isorange=isorange, isovalue=isovalue,
                       colormap= [RGBA(0.812, 0.278, 1.0, 1.0)], transparency=true, alpha=1.0)

    println("Saving to $output_file...")
    save(output_file, fig)
    
    println("Done! File saved to: $output_file")
end

# Run the main function with exception handling
try
    main()
catch e
    if isa(e, ArgParseError)
        println(e.msg)
        exit(1)
    else
        rethrow()
    end
end


==> julia/run_lattice_3d.sh <==
#!/bin/bash

# Exit on error, undefined variable, and pipe failures
set -euo pipefail

# Path to the Julia script (now in the same directory)
SCRIPT_PATH="lattice_3d.jl"

# Define spread variables for each run
SPREAD1=0.07
SPREAD2=0.14
SPREAD3=0.21

echo "Running lattice_3d.jl with three different spread parameters..."

# Run 1: spread $SPREAD1
echo -e "\n=== Run 1/3 ==="
julia "$SCRIPT_PATH" lattice1.png --spread $SPREAD1
echo "Completed run 1/3"

# Run 2: spread $SPREAD2
echo -e "\n=== Run 2/3 ==="
julia "$SCRIPT_PATH" lattice2.png --spread $SPREAD2 --isorange 0.045
echo "Completed run 2/3"

# Run 3: spread $SPREAD3
echo -e "\n=== Run 3/3 ==="
julia "$SCRIPT_PATH" lattice3.png --spread $SPREAD3 --isorange 0.04
echo "Completed run 3/3"

echo -e "\nAll runs completed successfully!"
echo "Generated files:"
echo "  - lattice1.png (spread = $SPREAD1)"
echo "  - lattice2.png (spread = $SPREAD2)"
echo "  - lattice3.png (spread = $SPREAD3)"

